Dynamics of rigid fibers interacting with triangular obstacles in microchannel flows

Fiber suspensions flowing in structured media are encountered in many biological and industrial systems. Interactions between fibers and the transporting flow as well as fiber contact with obstacles can lead to complex dynamics. In this work, we combine microfluidic experiments and numerical simulations to study the interactions of a rigid fiber with an individual equilateral triangular pillar in a microfluidic channel. Four dominant fiber dynamics are identified: transport above or below the obstacle, pole vaulting and trapping, in excellent agreement between experiments and modeling. The dynamics are classified as a function of the length, angle and lateral position of the fibers at the channel entry. We show that the orientation and lateral position close to the obstacle are responsible for the fiber dynamics and we link those to the initial conditions of the fibers at the channel entrance. Direct contact between the fibers and the pillar is required to obtain strong modification of the fiber trajectories, which is associated to irreversible dynamics. Longer fibers are found to be more laterally shifted by the pillar than shorter fibers that rather tend to remain on their initial streamline. Our findings could in the future be used to design and optimize microfluidic sorting devices to sort rigid fibers by length.

==> anc/captions.txt <==
Above: Typical example of the 'Above' dynamics. Top: Experiment. Bottom: Simulation starting with the same initial configuration as in the experiment. The colors indicate the velocity magnitude. The top view of the obstacle is triangular with a height of 75 um in the middle of each panel (the same below).

Below: Typical example of the 'Below' dynamics. Top: Experiment. Bottom: Simulation starting with the same initial configuration as in the experiment.

Pole vaulting: Typical example of the 'Pole-vaulting' dynamics. Top: Experiment. Bottom: Simulation starting with the same initial configuration as in the experiment. The white dots in the experiment are tracer particles that are much smaller than the fibers.

Trapping: Typical example of the 'Trapping' dynamics. Top: Experiment. Bottom: Simulation starting with the same initial configuration as in the experiment.
